Bayesian Structure Adaptation for Continual Learning

Continual Learning is a learning paradigm where learning systems are trained with sequential or streaming tasks. Two notable directions among the recent advances in continual learning with neural networks are ($i$) variational Bayes based regularization by learning priors from previous tasks, and, ($ii$) learning the structure of deep networks to adapt to new tasks. So far, these two approaches have been orthogonal. We present a novel Bayesian approach to continual learning based on learning the structure of deep neural networks, addressing the shortcomings of both these approaches. The proposed model learns the deep structure for each task by learning which weights to be used, and supports inter-task transfer through the overlapping of different sparse subsets of weights learned by different tasks. Experimental results on supervised and unsupervised benchmarks shows that our model performs comparably or better than recent advances in continual learning setting.

==> Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "names = [name for name in os.listdir('./') if('.eps' in name)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['avg_logliks.eps',\n",
       " 'compare.eps',\n",
       " 'fashion_masks.eps',\n",
       " 'filled.eps',\n",
       " 'filled2.eps',\n",
       " 'generated_notmnist.eps',\n",
       " 'gens.eps',\n",
       " 'gensMnist.eps',\n",
       " 'gensnotMnist.eps',\n",
       " 'maps.eps',\n",
       " 'mnist_generated.eps',\n",
       " 'mnist_recon.eps',\n",
       " 'mnist_tsne_plot.eps',\n",
       " 'not_masks.eps',\n",
       " 'recon_notmnist.eps',\n",
       " 'rfilename.eps',\n",
       " 'split_masks.eps',\n",
       " 'tsne_plot_notmnist.eps',\n",
       " 'tsne_vcl_mnist.eps',\n",
       " 'tsne_vcl_notmnist.eps',\n",
       " 'vaeinds.eps']"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "for name in names:\n",
    "    os.system()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

